Fermion mass hierarchies in a three-generation Clifford model

We examine whether an algebraic model of three fermion generations based on the complex Clifford algebra $\mathbb C\ell(10)$, in which an $S_3$ family symmetry relates the generations, can reproduce the observed mass hierarchies of the charged leptons and down quarks. Taking the internal Gram matrix as the fermion kinetic metric, we show that the original Yukawa interaction, with complex coefficients, gives precisely those ordered mass triples $0\leq m_1\leq m_2\leq m_3$ for which $m_3\leq m_1+2m_2$. This restriction excludes the observed hierarchies in both sectors and persists when the right-acting Higgs operator is allowed to range over the full Clifford algebra. This obstruction motivates a second Yukawa contraction in which a projector, constructed from the difference between an internal charge operator and its family average, acts from the left. The resulting interaction preserves the gauge and family symmetries and uses the same three Higgs doublets. With both contractions present, there is a fixed coupling ratio at which the two successive mass ratios in a single sector become arbitrarily large along a real vacuum path. Separately, a rational interval calculation establishes that one real Higgs vacuum, with different coupling ratios in the two sectors, reproduces the chosen running masses of the charged leptons and down quarks. A softly broken three-doublet potential realises this vacuum as a global minimum at tree level. The additional neutral scalars have flavour-changing couplings, and their exchange at a common mass of $2000\,\mathrm{TeV}$ satisfies the neutral-meson mixing criterion and the $\mu\to3e$ contact-interaction test considered here.

==> certify.py <==
"""Exact rational checks of the point and finite-neighbourhood certificates.

The polynomial representation and Jacobian are constructed here without using
the floating-point fitting routine. Bounds use the complete translated
polynomials; no series terms are discarded.
"""

from decimal import Decimal, ROUND_CEILING, localcontext
from fractions import Fraction as F
from itertools import product
from math import comb

DIMENSION = 8
ZERO = (0,)*DIMENSION


class Polynomial:
    """Sparse polynomials over Q in four shapes and four target ratios."""

    def __init__(self, value=0):
        if isinstance(value, Polynomial):
            self.terms = value.terms.copy()
        else:
            self.terms = {ZERO: F(value)} if value else {}

    def __add__(self, other):
        out = Polynomial(self)
        for powers, coefficient in Polynomial(other).terms.items():
            out.terms[powers] = out.terms.get(powers, F(0)) + coefficient
        out.terms = {k: v for k, v in out.terms.items() if v}
        return out

    __radd__ = __add__

    def __neg__(self):
        return self*F(-1)

    def __sub__(self, other):
        return self + -Polynomial(other)

    def __rsub__(self, other):
        return Polynomial(other) + -self

    def __mul__(self, other):
        out = Polynomial()
        for left, a in self.terms.items():
            for right, b in Polynomial(other).terms.items():
                powers = tuple(x + y for x, y in zip(left, right))
                out.terms[powers] = out.terms.get(powers, F(0)) + a*b
        out.terms = {k: v for k, v in out.terms.items() if v}
        return out

    __rmul__ = __mul__

    def __pow__(self, power):
        out = Polynomial(1)
        for _ in range(power):
            out *= self
        return out

    def derivative(self, variable):
        out = Polynomial()
        for powers, coefficient in self.terms.items():
            if powers[variable]:
                reduced = list(powers)
                reduced[variable] -= 1
                out.terms[tuple(reduced)] = coefficient*powers[variable]
        return out

    def evaluate(self, point):
        value = F(0)
        for powers, coefficient in self.terms.items():
            for j, power in enumerate(powers):
                coefficient *= point[j]**power
            value += coefficient
        return value

    def translate(self, centre):
        out = Polynomial()
        for powers, coefficient in self.terms.items():
            for reduced in product(*(range(power + 1) for power in powers)):
                term = coefficient
                for j in range(DIMENSION):
                    term *= comb(powers[j], reduced[j])*centre[j]**(powers[j] - reduced[j])
                out.terms[reduced] = out.terms.get(reduced, F(0)) + term
        out.terms = {k: v for k, v in out.terms.items() if v}
        return out

    def absolute_bound(self, radii):
        bound = F(0)
        for powers, coefficient in self.terms.items():
            term = abs(coefficient)
            for j, power in enumerate(powers):
                term *= radii[j]**power
            bound += term
        return bound


def _equations():
    variables = []
    for j in range(DIMENSION):
        variable = Polynomial()
        powers = [0]*DIMENSION
        powers[j] = 1
        variable.terms[tuple(powers)] = F(1)
        variables.append(variable)
    p, q, r_e, r_d, x_e, y_e, x_d, y_d = variables
    radial, cubic = p*p + q*q, q*(q*q - 3*p*p)
    equations = []
    for r, xi, eta in ((r_e, x_e, y_e), (r_d, -x_d, y_d)):
        a, b, g, h = 2*(r + 1), 2*r + 1, r + 1, 6*r + 4
        u1, u2, u3 = 1 + xi + eta, xi + eta + xi*eta, xi*eta
        second = b*b + 2*a*b - (g*g + F(1, 4))*radial
        determinant = a*b*b - (F(1, 4)*a + b*g*g)*radial - F(1, 2)*g*g*cubic
        equations += [u1*u1*second - h*h*u2,
                      u1**3*determinant - h**3*u3]
    return equations


def _inverse(matrix):
    size = len(matrix)
    augmented = [list(row) + [F(int(i == j)) for j in range(size)]
                 for i, row in enumerate(matrix)]
    for j in range(size):
        pivot = next((i for i in range(j, size) if augmented[i][j]), None)
        if pivot is None:
            raise ArithmeticError("Singular rational Jacobian.")
        augmented[j], augmented[pivot] = augmented[pivot], augmented[j]
        scale = augmented[j][j]
        augmented[j] = [value/scale for value in augmented[j]]
        for i in range(size):
            if i != j:
                scale = augmented[i][j]
                augmented[i] = [x - scale*y for x, y in zip(augmented[i], augmented[j])]
    return [row[size:] for row in augmented]


def _upper_decimal(value):
    with localcontext() as context:
        context.prec = 40
        context.rounding = ROUND_CEILING
        return str(Decimal(value.numerator)/Decimal(value.denominator))


def _bounds(translated, shape_radii, target_radii):
    radii = shape_radii + target_radii
    derivative = [[(Polynomial(int(i == j)) - translated[i].derivative(j)).absolute_bound(radii)
                   for j in range(4)] for i in range(4)]
    residual = []
    for polynomial in translated:
        at_centre = Polynomial()
        at_centre.terms = {k: v for k, v in polynomial.terms.items() if k[:4] == (0,)*4}
        residual.append(at_centre.absolute_bound(radii))
    weighted = [sum(derivative[i][j]*shape_radii[j] for j in range(4))/shape_radii[i]
                for i in range(4)]
    inclusion = [residual[i]/shape_radii[i] + weighted[i] for i in range(4)]
    return max(residual), max(weighted), max(inclusion)


def verify(dataset, certificate_settings):
    """Prove both inclusions using only exact integer/rational arithmetic."""
    values = dataset.get("SM_yukawa", dataset.get("masses_MeV"))
    rho = []
    for sector in ("e", "d"):
        first, middle, heavy = map(F, values[sector])
        rho += [first/heavy, middle/heavy]
    shapes = list(map(F, dataset["centre"]))
    centre = shapes + rho
    equations = _equations()
    jacobian = [[equations[i].derivative(j).evaluate(centre) for j in range(4)]
                for i in range(4)]
    inverse = _inverse(jacobian)
    translated = [sum((inverse[i][j]*equations[j] for j in range(4)), Polynomial()).translate(centre)
                  for i in range(4)]
    width = F(certificate_settings["point_halfwidth"])
    shape_radii = list(map(F, certificate_settings["shape_halfwidths"]))
    relative = list(map(F, certificate_settings["target_relative_halfwidths"]))
    if width <= 0 or len(shape_radii) != 4 or len(relative) != 4:
        raise ValueError("Certificate boxes require positive widths and four coordinates.")
    if any(h <= 0 for h in shape_radii) or any(r < 0 or r >= 1 for r in relative):
        raise ValueError("Invalid shape or relative target half-width.")
    point = _bounds(translated, [width]*4, [F(0)]*4)
    uniform = _bounds(translated, shape_radii, [rho[j]*relative[j] for j in range(4)])
    limits = dataset["certificate_limits"]
    requirements = [point[0] < F(limits["point_residual"]),
                    point[1] < F(limits["point_derivative"]),
                    point[2] < 1,
                    uniform[1] < F(limits["uniform_derivative"]),
                    uniform[2] < F(limits["uniform_inclusion"])]
    # Physical sign, ordering and nonexceptional-angle conditions over the
    # entire parameter/target boxes, not merely at the numerical root.
    p_low = abs(shapes[0]) - shape_radii[0]
    p_high = abs(shapes[0]) + shape_radii[0]
    q_low = abs(shapes[1]) - shape_radii[1]
    angle_lower = p_low*p_low*(3*q_low*q_low - p_high*p_high)**2
    requirements += [p_low > 0, 3*q_low*q_low > p_high*p_high,
                     shapes[2] > shape_radii[2], shapes[3] > shape_radii[3]]
    for j in (0, 2):
        first_low, first_high = rho[j]*(1 - relative[j]), rho[j]*(1 + relative[j])
        middle_low, middle_high = rho[j + 1]*(1 - relative[j + 1]), rho[j + 1]*(1 + relative[j + 1])
        requirements += [0 < first_low, first_high < middle_low, middle_high < 1]
    if not all(requirements):
        raise ArithmeticError("A rational inclusion or physical-domain check failed.")
    names = ("preconditioned_residual_upper", "weighted_derivative_upper", "inclusion_fraction_upper")
    return {"point": dict(zip(names, map(_upper_decimal, point))),
            "neighbourhood": dict(zip(names, map(_upper_decimal, uniform))),
            "exact_ratios": [str(x) for x in rho],
            "angle_discriminant_positive": angle_lower > 0,
            "unique_physical_root_for_each_target": True,
            "arithmetic": "Exact rationals; displayed bounds rounded upwards to 40 significant digits."}


==> checks.py <==
"""Internal representations and algebraic identities used in the manuscript.

The Clifford representation is rebuilt from Pauli matrices. Its trace tensors
are checked against the canonical mass matrices. Symbolic checks cover the
spectral, hierarchy, scalar and common-diagonalisation identities in the
appendices. Floating-point checks of the 32-dimensional representation use an
absolute tolerance of 2e-12; the polynomial checks use exact arithmetic.
"""

from functools import reduce

import numpy as np
import sympy as sp


def _close(a, b):
    return bool(np.max(np.abs(np.asarray(a) - np.asarray(b))) < 2e-12)


def _comm(a, b):
    return a @ b - b @ a


def _unit(i, j):
    a = np.zeros((32, 32), complex)
    a[i - 1, j - 1] = 1
    return a


def _representation_checks():
    identity = np.eye(32)
    tau = [np.eye(2), np.array([[0, 1], [1, 0]]),
           np.array([[0, -1j], [1j, 0]]), np.diag([1, -1])]
    words = [(1, 1, 1, 1), (1, 1, 3, 0), (1, 1, 1, 3),
             (1, 3, 0, 0), (1, 1, 1, 2), (1, 2, 0, 0),
             (1, 1, 2, 0), (2, 0, 0, 0)]
    signs = [1, 1, -1, -1, -1, -1, 1, 1]
    e = [1j * sign * reduce(np.kron, (tau[k] for k in word))
         for sign, word in zip(signs, words)]
    omega = reduce(np.matmul, e)
    a = [np.kron(tau[0], (-e[j] + 1j * e[j + 4]) / 2)
         for j in range(4)]
    a.append(np.kron((1j * tau[1] - tau[2]) / 2, omega))
    dag = [x.conj().T for x in a]
    result = {"witt_relations": all(
        _close(a[i] @ a[j] + a[j] @ a[i], 0)
        and _close(a[i] @ dag[j] + dag[j] @ a[i], (i == j) * identity)
        for i in range(5) for j in range(5))}

    def idem(signs):
        return reduce(np.matmul, (a[j] @ dag[j] if sign == "+"
                                 else dag[j] @ a[j]
                                 for j, sign in enumerate(signs)))

    u16 = np.zeros((16, 16), complex)
    bp = np.array([[1, 1j * np.sqrt(3)], [1j * np.sqrt(3), 1]]) / 2
    b0 = np.array([[1, np.sqrt(3)], [-np.sqrt(3), 1]]) / 2
    for pair, block in [((1, 14), bp), ((6, 9), bp.conj())] + [
            (pair, b0) for pair in [(2, 10), (3, 11), (4, 12),
                                   (5, 13), (7, 15), (8, 16)]]:
        indices = np.array(pair) - 1
        u16[np.ix_(indices, indices)] = block
    u = np.kron(tau[0], u16)
    reflection = np.kron(tau[0], omega)

    def cycle(x):
        return u @ x @ u.conj().T

    def orbit(x):
        return [x, cycle(x), cycle(cycle(x))]

    result["family_relations"] = (
        _close(u.conj().T @ u, identity) and _close(u @ u @ u, -identity)
        and _close(reflection @ u @ reflection, u.conj().T))
    left = orbit(dag[3] @ idem("++++-"))
    right = orbit(dag[4] @ idem("+++-+"))
    hd0 = a[3] @ dag[4] @ idem("+++-+")
    hdm = a[3] @ idem("+++-+")
    hup = a[3] @ idem("+++--")
    hu0 = a[3] @ a[4] @ idem("+++--")
    result["matrix_unit_seeds"] = (
        _close(left[0], -1j * _unit(25, 17))
        and _close(right[0], 1j * _unit(25, 9))
        and _close(hd0, -_unit(17, 9)))
    higgs = [orbit(x) for x in (hd0, hdm, hup, hu0)]
    neutral = higgs[0]
    hs = lambda x, y: np.vdot(x, y)
    gram = (3 * np.eye(3) + np.ones((3, 3))) / 4
    result["fermion_gram"] = all(_close(
        [[hs(x, y) for y in states] for x in states], gram)
        for states in (left, right))
    result["higgs_dimension"] = np.linalg.matrix_rank(
        np.stack([x.reshape(-1) for group in higgs for x in group])) == 12
    swap = [0, 2, 1]
    result["family_reflection"] = all(
        _close(reflection @ left[j] @ reflection, -left[swap[j]])
        and _close(reflection @ right[j] @ reflection, right[swap[j]])
        and all(_close(reflection @ group[j] @ reflection, -group[swap[j]])
                for group in higgs) for j in range(3))

    charge = orbit((sum(a[j] @ dag[j] for j in range(3))
                    - 3 * a[3] @ dag[3]) / 3)
    average = sum(charge) / 3
    projector = [identity / 2 + q - average for q in charge]
    result["charge_projectors"] = all(
        _close(p.conj().T, p) and _close(p @ p, p)
        and np.linalg.matrix_rank(p, tol=1e-11) == 16 for p in projector)
    result["projector_orbit"] = (
        _close(sum(projector), 1.5 * identity)
        and all(_close(reflection @ projector[j] @ reflection,
                       projector[swap[j]]) for j in range(3)))
    weak_projector = sum(idem(s) for s in
                         ("+++++", "---++", "++++-", "---+-"))
    t1 = 1j * (dag[4] - a[4]) @ reflection @ weak_projector / 2
    t2 = (a[4] + dag[4]) @ reflection @ weak_projector / 2
    t3 = (dag[4] @ a[4] - a[4] @ dag[4]) @ weak_projector / 2
    qem = average + (2 * weak_projector - identity) @ dag[4] @ a[4]
    hypercharge = 2 * (qem - t3)
    colour = [dag[i] @ a[i] - dag[i + 1] @ a[i + 1] for i in range(2)]
    for i in range(3):
        for j in range(i + 1, 3):
            c = dag[i] @ a[j]
            colour.extend([c + c.conj().T, -1j * (c - c.conj().T)])
    generators = colour + [t1, t2, t3, hypercharge]
    result["gauge_compatibility"] = all(
        _close(_comm(p, b), 0) for p in projector for b in generators)
    result["family_fixed_gauge"] = all(
        _close(cycle(b), b) and _close(reflection @ b @ reflection, b)
        for b in generators)
    standard = [(higgs[0], [1j * x for x in higgs[1]], -1),
                ([1j * x for x in higgs[2]], [-x for x in higgs[3]], 1)]
    result["electroweak_doublets"] = all(
        _close(_comm(t3, upper[j]), upper[j] / 2)
        and _close(_comm(t3, lower[j]), -lower[j] / 2)
        and _close(_comm(hypercharge, upper[j]), y * upper[j])
        and _close(_comm(hypercharge, lower[j]), y * lower[j])
        and _close(_comm(t1 + 1j * t2, lower[j]), upper[j])
        and _close(_comm(t1 - 1j * t2, upper[j]), lower[j])
        and all(_close(_comm(c, upper[j]), 0)
                and _close(_comm(c, lower[j]), 0) for c in colour)
        for upper, lower, y in standard for j in range(3))

    def conjugate(x):
        return (dag[4] + a[4]) @ x.conj() @ (dag[4] - a[4])

    result["conjugate_pairing"] = all(
        _close(conjugate(higgs[0][j]), higgs[3][j])
        and _close(conjugate(higgs[1][j]), -higgs[2][j])
        and _close(conjugate(higgs[3][j]), -higgs[0][j])
        and _close(conjugate(higgs[2][j]), higgs[1][j]) for j in range(3))
    result["antilinear_intertwining"] = all(
        _close(conjugate(conjugate(x)), -x)
        and _close(conjugate(cycle(x)), cycle(conjugate(x)))
        and _close(conjugate(reflection @ x @ reflection),
                   reflection @ conjugate(x) @ reflection)
        and all(_close(conjugate(_comm(b, x)), -_comm(b, conjugate(x)))
                for b in (t1, t2, t3, hypercharge))
        for group in higgs for x in group)

    raw = [np.array([[hs(l @ h, r) for r in right] for l in left])
           for h in neutral]
    new = [np.array([[hs(p @ l @ h, r) for r in right] for l in left])
           for p, h in zip(projector, neutral)]
    result["projector_contraction"] = all(
        _close(projector[j] @ left[k] @ neutral[j], gram[j, k] * right[j])
        for j in range(3) for k in range(3))
    result["gram_outer_tensors"] = all(
        _close(new[j], np.outer(gram[:, j], gram[j])) for j in range(3))
    frame = np.array([[1 / np.sqrt(3), 1 / np.sqrt(2), 1 / np.sqrt(6)],
                      [1 / np.sqrt(3), -1 / np.sqrt(2), 1 / np.sqrt(6)],
                      [1 / np.sqrt(3), 0, -2 / np.sqrt(6)]])
    dg = np.diag([np.sqrt(2 / 3), 2 / np.sqrt(3), 2 / np.sqrt(3)])
    result["canonical_metric"] = _close(dg @ frame.T @ gram @ frame @ dg, np.eye(3))
    comparisons = []
    for j in range(3):
        z = np.eye(3)[j]
        c, p, q = sum(z) / 4, np.sqrt(3) * (z[0] - z[1]) / 4, (z[0] + z[1] - 2 * z[2]) / 4
        old = np.array([[2 * c, p, q], [p, 2 * c, 0], [q, 0, 2 * c]])
        added = np.array([[2 * c, p, q], [p, c + q / 2, p / 2], [q, p / 2, c - q / 2]])
        comparisons.extend([_close(dg @ frame.T @ raw[j] @ frame @ dg, old),
                            _close(dg @ frame.T @ new[j] @ frame @ dg, added)])
    result["canonical_trace_tensors"] = all(comparisons)
    result["averaged_limit"] = _close(sum(raw) / 3, gram / 2)
    support = {(16, 8), (16, 5), (29, 8), (29, 5)}
    result["right_action_support"] = all(
        all(tuple(index) in support for index in np.argwhere(np.abs(l.conj().T @ r) > 1e-12))
        for l in left for r in right)
    image_comparisons = []
    for j, position in enumerate(((17, 9), (17, 6), (30, 9), (30, 6))):
        h1, h2, h3, h4 = np.eye(4)[j]
        d, t = (h4-h1)/2, 1j*(h3-h2)/2
        p = -np.sqrt(3)*(h1+h4)/4 + 1j*(h2+h3)/4
        q = -(h1+h4)/4 - 1j*np.sqrt(3)*(h2+h3)/4
        traced = np.array([[hs(l @ _unit(*position), r) for r in right] for l in left])
        image_comparisons.append(_close(dg @ frame.T @ traced @ frame @ dg,
                                       np.array([[d, p, q], [p, d, t], [q, -t, d]])))
    result["complete_right_action_image"] = all(image_comparisons)
    down_left = [orbit(1j * _unit(row, 17)) for row in (8, 5, 7)]
    down_right = [orbit(1j * _unit(row, 9)) for row in (8, 5, 7)]
    result["down_quark_tensors"] = all(
        _close([[hs(l @ neutral[j], r) for r in down_right[k]]
                for l in down_left[k]], -raw[j])
        and _close([[hs(projector[j] @ l @ neutral[j], r)
                     for r in down_right[k]] for l in down_left[k]], -new[j])
        for k in range(3) for j in range(3))
    result["cross_colour_traces"] = all(
        _close([[hs(l @ neutral[j], r) for r in down_right[k2]]
                for l in down_left[k1]], 0)
        and _close([[hs(projector[j] @ l @ neutral[j], r) for r in down_right[k2]]
                    for l in down_left[k1]], 0)
        for k1 in range(3) for k2 in range(3) if k1 != k2 for j in range(3))
    return {key: bool(value) for key, value in result.items()}


def _symbolic_checks():
    def zero(value):
        if isinstance(value, sp.MatrixBase):
            return all(sp.expand(x) == 0 for x in value)
        return sp.expand(value) == 0

    a, b, h, x = sp.symbols("a b h X")
    s, e, product = a**2 + b**2 + h**2, a**2*b**2 + a**2*h**2 + b**2*h**2, a*b*h
    roots = [-a*b-a*h-b*h, a*b+a*h-b*h, b*h-a*(h-b), b*h+a*(h-b)]
    result = {"spectral_cone_factorisation": zero(
        (x*x-e)**2 - 4*product**2*(s-2*x) - sp.prod(x-r for r in roots))}
    c, p, q, lam, mu = sp.symbols("c p q lambda mu")
    g, beta = lam + mu, 2*lam + mu
    mass = sp.Matrix([[2*g*c, g*p, g*q], [g*p, beta*c+mu*q/2, mu*p/2], [g*q, mu*p/2, beta*c-mu*q/2]])
    determinant = g*(2*beta**2*c**3-(mu**2/2+beta*g)*c*(p*p+q*q)
                     + g*mu*(3*p*p*q-q**3)/2)
    result["mixed_determinant"] = zero(mass.det() - determinant)
    epsilon = sp.symbols("epsilon", real=True)
    v = sp.Matrix([[1, 1, 1], [-sp.sqrt(3), sp.sqrt(3), 0], [-1, -1, 2]])
    z = 4*(sp.ones(3)-2*sp.eye(3))*sp.Matrix([epsilon**2, epsilon, 1])
    coordinates = {c: sum(z)/4, p: sp.sqrt(3)*(z[0]-z[1])/4, q: (z[0]+z[1]-2*z[2])/4}
    path = mass.subs({lam: -sp.Rational(3, 2), mu: 1}).subs(coordinates)
    result["hierarchy_factorisation"] = (
        zero(path + v*sp.diag(epsilon**2, epsilon, 1)*v.T)
        and zero(v.T*v-(6*sp.eye(3)-sp.ones(3))))
    second = (sp.trace(path)**2 - sp.trace(path*path))/2
    result["hierarchy_invariants"] = (
        zero(sp.trace(-path)-5*(1+epsilon+epsilon**2))
        and zero(second - 24*(epsilon+epsilon**2+epsilon**3))
        and zero(path.det()+108*epsilon**3))
    xr, yr = sp.symbols("xr yr", real=True)
    r = xr + sp.I*yr
    g, beta = r+1, 2*r+1
    aa = sp.diag(2*g, beta, beta)
    bb = sp.Matrix([[0, g, 0], [g, 0, sp.Rational(1, 2)], [0, sp.Rational(1, 2), 0]])
    cc = sp.Matrix([[0, 0, g], [0, sp.Rational(1, 2), 0], [g, 0, -sp.Rational(1, 2)]])
    xx = bb*aa.conjugate().T
    defect = xx*xx.conjugate().T - xx.conjugate().T*xx
    result["complex_normality_defect"] = (
        zero(defect[0, 0]+(4*xr+3)*g*sp.conjugate(g))
        and zero(defect[0, 2]-g*sp.conjugate(beta)*(-1+4*sp.I*yr)/2))
    yy = cc*aa.conjugate().T
    result["exceptional_svd_branches"] = (
        zero(defect[0, 0].subs({xr: -sp.Rational(1, 2), yr: 0})+sp.Rational(1, 4))
        and zero((xx*yy-yy*xx)[1, 2].subs({xr: -1, yr: 0})+sp.Rational(1, 2)))
    bb0, cc0 = sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, 0]]), sp.Matrix([[0, 0, 1], [0, 0, 0], [1, 0, 0]])
    result["pure_right_action_svd"] = zero(
        (2*bb0)*(2*cc0)-(2*cc0)*(2*bb0)
        - sp.Matrix([[0, 0, 0], [0, 0, 4], [0, -4, 0]]))
    ss, x, y, ms, md, kd, kk, k8, k4 = sp.symbols("s x y mS2 mD2 kD K k8 k4", real=True)
    rd = x*x+y*y
    potential = (ms*ss**2+md*rd)/2 + kd*rd**2/4 + kk*ss**2*rd/4 + k8*ss**4/4 + k4*ss*y*(3*x*x-y*y)/2
    result["scalar_angular_stationarity"] = zero(
        y*sp.diff(potential, x)-x*sp.diff(potential, y)-3*k4*ss*x*(3*y*y-x*x)/2)
    hessian = sp.hessian(potential, (ss, x, y)).subs({k4: 0, ms: -k8*ss**2-kk*rd/2, md: -kd*rd-kk*ss**2/2})
    result["scalar_angular_zero_mode"] = zero(hessian*sp.Matrix([0, y, -x]))
    return {key: bool(value) for key, value in result.items()}


def run_checks():
    """Return successful representation and symbolic checks; fail on mismatch."""
    result = {**_representation_checks(), **_symbolic_checks()}
    failed = [name for name, passed in result.items() if not passed]
    if failed:
        raise AssertionError("Algebraic checks failed: " + ", ".join(failed))
    return result


if __name__ == "__main__":
    checks = run_checks()
    print(f"{len(checks)} algebraic checks passed.")


==> mass.py <==
"""Shared-vacuum fits of the two fixed Clifford Yukawa contractions."""

from fractions import Fraction
import mpmath as mp


def polynomials(theta, rho):
    """Four characteristic-invariant equations, in manuscript order."""
    p, q, r_e, r_d = theta
    radial = p*p + q*q
    cubic = q*(q*q - 3*p*p)
    equations = []
    for r, xi, eta in ((r_e, rho[0], rho[1]),
                       (r_d, -rho[2], rho[3])):
        a, b, g, h = 2*(r + 1), 2*r + 1, r + 1, 6*r + 4
        u1, u2, u3 = 1 + xi + eta, xi + eta + xi*eta, xi*eta
        e2 = b*b + 2*a*b - (g*g + mp.mpf(1)/4)*radial
        det = a*b*b - (a/4 + b*g*g)*radial - g*g*cubic/2
        equations += [u1*u1*e2 - h*h*u2, u1**3*det - h**3*u3]
    return mp.matrix(equations)


def contractions(c, p, q):
    old = mp.matrix([[2*c, p, q], [p, 2*c, 0], [q, 0, 2*c]])
    new = mp.matrix([[2*c, p, q], [p, c + q/2, p/2],
                     [q, p/2, c - q/2]])
    return old, new


def exact_ratios(dataset):
    """Rational targets; the common VEV cancels in updated ratios."""
    values = dataset.get("SM_yukawa", dataset.get("masses_MeV"))
    out = []
    for sector in ("e", "d"):
        first, middle, heavy = map(Fraction, values[sector])
        out += [first/heavy, middle/heavy]
    return out


def _mp_fraction(value):
    return mp.mpf(value.numerator)/value.denominator


def _format(value, digits=72):
    return mp.nstr(value, digits)


def _require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def fit(dataset, physics):
    """Refine the certified branch and check its masses at 110 digits."""
    with mp.workdps(110):
        rho_exact = exact_ratios(dataset)
        rho = mp.matrix([_mp_fraction(x) for x in rho_exact])
        centre = mp.matrix([mp.mpf(x) for x in dataset["centre"]])
        theta = mp.findroot(lambda *x: tuple(polynomials(x, rho)),
                            tuple(centre), tol=mp.mpf("1e-100"),
                            maxsteps=30)
        _require(max(abs(x) for x in polynomials(theta, rho)) < mp.mpf("1e-95"),
                 "Mass-fit polynomial residual exceeds tolerance.")
        _require(max(abs(theta[i] - centre[i]) for i in range(4)) < mp.mpf("1e-24"),
                 "The fitted root is outside its certificate box.")
        p, q, r_e, r_d = theta
        if "SM_yukawa" in dataset:
            source_v = mp.mpf(dataset["vbar_MZ_GeV"])
            masses = {f: [mp.mpf(y)*source_v/mp.sqrt(2)
                          for y in dataset["SM_yukawa"][f]] for f in ("e", "d")}
        else:
            masses = {f: [mp.mpf(x)/1000 for x in dataset["masses_MeV"][f]]
                      for f in ("e", "d")}
        z = mp.matrix([(4 + 2*q + 2*mp.sqrt(3)*p)/3,
                       (4 + 2*q - 2*mp.sqrt(3)*p)/3,
                       4*(1 - q)/3])
        norm = mp.sqrt(sum(x*x for x in z))
        n = z/norm
        v = 1/mp.sqrt(mp.sqrt(2)*mp.mpf(physics["G_F_GeV-2"]))
        v_star = v/(mp.sqrt(2)*norm)
        old, new = contractions(mp.mpf(1), p, q)
        mu, lam, signed = {}, {}, {}
        for f, r, xi, eta in (("e", r_e, rho[0], rho[1]),
                              ("d", r_d, -rho[2], rho[3])):
            mu_hat = masses[f][2]*(1 + xi + eta)/(6*r + 4)
            mu[f] = mu_hat/v_star
            lam[f] = r*mu[f]
            eigenvalues = list(mp.eigsy(mu_hat*(r*old + new), eigvals_only=True))
            eigenvalues.sort(key=abs)
            signed[f] = eigenvalues
            _require(max(abs(abs(eigenvalues[i])/masses[f][i] - 1)
                         for i in range(3)) < mp.mpf("1e-85"),
                     "Mass singular values do not reproduce the targets.")
        d_theta = mp.matrix([[mp.diff(lambda t: polynomials(
            [t if k == j else theta[k] for k in range(4)], rho)[i], theta[j])
            for j in range(4)] for i in range(4)])
        d_rho = mp.matrix([[mp.diff(lambda t: polynomials(theta,
            [t if k == j else rho[k] for k in range(4)])[i], rho[j])
            for j in range(4)] for i in range(4)])
        ratio_jacobian = -(d_rho**-1)*d_theta
        _require(abs(mp.det(ratio_jacobian)) > mp.mpf("0.001"),
                 "The physical mass-ratio Jacobian is degenerate.")
        _require(p*p*(p*p - 3*q*q)**2 > mp.mpf("0.01"),
                 "The real vacuum is on an exceptional angular branch.")
        _require(r_e > 0 and r_d > 0, "Unexpected coupling branch.")
        return {
            "shape": dict(zip(("p", "q", "r_e", "r_d"), map(_format, theta))),
            "ratios_exact": [str(x) for x in rho_exact],
            "masses_GeV": {f: list(map(_format, masses[f])) for f in ("e", "d")},
            "signed_masses_GeV": {f: list(map(_format, signed[f])) for f in ("e", "d")},
            "z_hat": list(map(_format, z)),
            "n": list(map(_format, n)),
            "v_GeV": _format(v),
            "v_star_GeV": _format(v_star),
            "mu": {f: _format(mu[f]) for f in ("e", "d")},
            "lambda": {f: _format(lam[f]) for f in ("e", "d")},
            "mass_ratio_jacobian_det": _format(mp.det(ratio_jacobian)),
            "checks": {"mass_residual_below_1e-85": True,
                       "root_in_certificate_box": True,
                       "independent_mass_ratios": True,
                       "nonexceptional_real_vacuum": True,
                       "negative_light_down_eigenvalue": signed["d"][0] < 0}
        }


==> reproduce.py <==
"""Reproduce the algebraic checks, certified mass fits and flavour examples."""

import argparse
import json
from decimal import Decimal, InvalidOperation, localcontext
from pathlib import Path

from certify import verify
from checks import run_checks
from mass import fit
from scalar_flavour import analyse_point

ROOT = Path(__file__).resolve().parent


def calculate(inputs):
    result = {"algebra_checks": run_checks(), "benchmarks": {}}
    for name, dataset in inputs["benchmarks"].items():
        point = fit(dataset, inputs["physics"])
        certificate = verify(dataset, inputs["certificate"])
        scalar_flavour = analyse_point(point, inputs["physics"])
        for checks in (point["checks"], scalar_flavour["checks"]):
            if not all(checks.values()):
                raise ArithmeticError("A benchmark validation failed.")
        result["benchmarks"][name] = {
            "mass": point, "certificate": certificate,
            "scalar_flavour": scalar_flavour}
    return result


def compare(actual, expected, path="results"):
    """Check reproduced calculations against the supplied reference."""
    if isinstance(expected, dict):
        if not isinstance(actual, dict) or set(actual) != set(expected):
            raise ArithmeticError("Result keys differ at " + path)
        for key in expected:
            compare(actual[key], expected[key], path + "." + key)
        return
    if isinstance(expected, list):
        if not isinstance(actual, list) or len(actual) != len(expected):
            raise ArithmeticError("Result dimensions differ at " + path)
        for i, (a, b) in enumerate(zip(actual, expected)):
            compare(a, b, path + "." + str(i))
        return
    if isinstance(expected, str):
        try:
            with localcontext() as context:
                context.prec = 100
                a, b = Decimal(actual), Decimal(expected)
                if not a.is_finite() or not b.is_finite():
                    raise ArithmeticError("Nonfinite result at " + path)
                tolerance = Decimal("3e-7") if (
                    "two_loop_QCD_diagnostic" in path or "conditional" in path
                    or "QCD_diagnostic" in path) else Decimal("1e-24")
                if abs(a - b) > max(Decimal("1e-80"), tolerance*abs(b)):
                    raise ArithmeticError("Numerical mismatch at " + path)
                return
        except InvalidOperation:
            pass
    if actual != expected:
        raise ArithmeticError("Result differs at " + path)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("results.json"),
                        help="destination for reproduced numerical results")
    args = parser.parse_args()
    inputs = json.loads((ROOT / "inputs.json").read_text(encoding="utf-8"))
    expected = json.loads((ROOT / "reference_results.json").read_text(encoding="utf-8"))
    actual = calculate(inputs)
    compare(actual, expected)
    args.output.write_text(json.dumps(actual, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print("All algebraic checks and both certified benchmarks passed.")
    print("Results: " + str(args.output))


if __name__ == "__main__":
    main()


==> scalar_flavour.py <==
"""Tree-level scalar spectrum and selected neutral-flavour observables.

Masses and matching scales are in GeV; the published BMU P factors are in
TeV squared. The two-loop pure-QCD evolution is a truncation diagnostic with
tree matching, not a complete NLO or electroweak calculation.
"""

from functools import lru_cache
import math

import mpmath as mp


MESONS = ("K", "Bd", "Bs")
PAIRS = ((0, 1), (0, 2), (1, 2))


def _tensors():
    original, additional = [], []
    for a in range(3):
        z = [mp.mpf(int(i == a)) for i in range(3)]
        c = sum(z) / 4
        p = mp.sqrt(3) * (z[0] - z[1]) / 4
        q = (z[0] + z[1] - 2 * z[2]) / 4
        original.append(mp.matrix([[2*c, p, q], [p, 2*c, 0], [q, 0, 2*c]]))
        additional.append(mp.matrix([[2*c, p, q], [p, c+q/2, p/2], [q, p/2, c-q/2]]))
    return original, additional


def _leading_qcd(mass, mz, interface, alpha_z):
    if mass < interface or interface <= mz:
        raise ValueError("The QCD interface requires M >= mu_E > M_Z.")
    b5, b6 = mp.mpf(23) / 3, mp.mpf(7)
    alpha_e = alpha_z / (1 + alpha_z*b5*mp.log(interface/mz)/(2*mp.pi))
    alpha_m = alpha_e / (1 + alpha_e*b6*mp.log(mass/interface)/(2*mp.pi))
    running = (alpha_e/alpha_z)**(4/b5) * (alpha_m/alpha_e)**(4/b6)
    evolution = (alpha_m/alpha_e)**(-8/b6)
    return dict(alpha_s_interface=alpha_e, alpha_s_heavy=alpha_m,
                Yukawa_factor=running, U22=evolution,
                net_LR2=running**2*evolution,
                net_closed=(alpha_e/alpha_z)**(8/b5))


def _rk4(state, start, stop, rhs, steps):
    step = (stop-start) / steps
    state = list(state)
    for _ in range(steps):
        k1 = rhs(state)
        k2 = rhs([x+step*k/2 for x, k in zip(state, k1)])
        k3 = rhs([x+step*k/2 for x, k in zip(state, k2)])
        k4 = rhs([x+step*k for x, k in zip(state, k3)])
        state = [x+step*(a+2*b+2*c+d)/6
                 for x, a, b, c, d in zip(state, k1, k2, k3, k4)]
    return state


@lru_cache(maxsize=128)
def _diagnostic_qcd(mass, mz, interface, alpha_z, steps):
    """Integrate the stated two-loop QCD equations with tree-level matching."""
    def rhs(nf):
        beta0, beta1 = 11-2*nf/3, 102-38*nf/3
        gamma_m1 = 404/3-40*nf/9
        gamma1 = ((71/3-22*nf/9, 198-44*nf/3),
                  (225/4-2*nf, -1343/6+68*nf/9))

        def evaluate(state):
            a, log_y, c1, c2 = state
            return [-2*beta0*a*a-2*beta1*a**3,
                    -8*a-gamma_m1*a*a,
                    (2*a+gamma1[0][0]*a*a)*c1+gamma1[1][0]*a*a*c2,
                    (12*a+gamma1[0][1]*a*a)*c1+(-16*a+gamma1[1][1]*a*a)*c2]
        return evaluate

    to_e = _rk4([alpha_z/(4*math.pi), 0, 0, 0], math.log(mz),
                 math.log(interface), rhs(5), max(64, steps//8))
    to_m = _rk4([to_e[0], to_e[1], 0, 0], math.log(interface),
                 math.log(mass), rhs(6), steps)
    down = _rk4([to_m[0], 0, 0, 1], math.log(mass),
                 math.log(interface), rhs(6), steps)
    running = math.exp(to_m[1])
    return dict(alpha_s_interface=to_e[0]*4*math.pi,
                alpha_s_heavy=to_m[0]*4*math.pi, Yukawa_factor=running,
                U12=down[2], U22=down[3],
                net_LR1=running**2*down[2], net_LR2=running**2*down[3])


def _conditional_lower(kappa, p1, p2, leading_net, allowance, budget, qcd_args):
    """Solve the assigned-amplitude test, rerunning QCD at its boundary."""
    kappa, p1, p2 = float(abs(kappa)), float(p1), float(p2)
    leading_net, allowance, budget = map(float, (leading_net, allowance, budget))
    guess = 1000*math.sqrt(allowance*kappa*p2*leading_net/budget)
    for steps in (256, 1024, 2048):
        for _ in range(12):
            diagnostic = _diagnostic_qcd(guess, *qcd_args, steps)
            factor = max(p2*leading_net,
                         abs(p1*diagnostic["net_LR1"])+abs(p2*diagnostic["net_LR2"]))
            updated = 1000*math.sqrt(allowance*kappa*factor/budget)
            relative_step = abs(updated-guess)/updated
            guess = updated
            if relative_step < 1e-12:
                break
        else:
            raise ArithmeticError("The conditional scalar-scale boundary did not converge.")
    diagnostic = _diagnostic_qcd(guess, *qcd_args, 2048)
    value = allowance*kappa*max(p2*leading_net,
             abs(p1*diagnostic["net_LR1"])+abs(p2*diagnostic["net_LR2"]))/(guess/1000)**2
    if abs(value/budget-1) > 1e-10:
        raise ArithmeticError("The conditional scalar-scale boundary failed its residual check.")
    return guess/1000


def _encode(value):
    if isinstance(value, mp.matrix):
        return [[mp.nstr(value[i, j], 30) for j in range(value.cols)]
                for i in range(value.rows)]
    if isinstance(value, dict):
        return {key: _encode(item) for key, item in value.items()}
    if isinstance(value, (tuple, list)):
        return [_encode(item) for item in value]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 30)
    if isinstance(value, float):
        return format(value, ".8g")
    return value


def analyse_point(point, settings):
    """Evaluate one mass point using the manuscript's scalar prescription.

    The point must carry at least 65 significant digits in its fitted shape,
    vacuum and couplings. All published running and hadronic inputs are supplied
    by settings; conditional amplitude factors are assigned tests, not bounds
    on omitted sectors.
    """
    with mp.workdps(80):
        def parameter(name, default):
            return mp.mpf(str(settings.get(name, default)))

        def meson_parameters(name, defaults):
            values = settings.get(name, defaults)
            if isinstance(values, dict):
                return {meson: mp.mpf(str(values[meson])) for meson in MESONS}
            return {meson: mp.mpf(str(value)) for meson, value in zip(MESONS, values)}

        checks = {}

        def require(name, condition):
            checks[name] = bool(condition)
            if not condition:
                raise ArithmeticError(name)

        def close(name, residual, tolerance="1e-45"):
            error = max(abs(x) for x in residual) if isinstance(residual, mp.matrix) else abs(residual)
            require(name, error < mp.mpf(tolerance))

        gf = parameter("G_F_GeV-2", "1.1663787e-5")
        mh = parameter("m_h_GeV", "125")
        mass = parameter("M_heavy_GeV", "2000000")
        mz = parameter("M_Z_GeV", "91.1876")
        interface = parameter("mu_E_GeV", "160")
        alpha_z = parameter("alpha_s_MZ", "0.1181")
        budget = parameter("meson_budget", "0.1")
        allowance = parameter("conditional_amplitude_factor", "8")
        muon_allowance = parameter("mu3e_contact_amplitude_factor", "4")
        p1 = meson_parameters("P_LR1_TeV2", ("-8.55e7", "-1.029e6", "-4.20e4"))
        p2 = meson_parameters("P_LR2_TeV2", ("1.414e8", "1.275e6", "5.22e4"))
        delta_m = meson_parameters("DeltaM_GeV", ("3.484e-15", "3.334e-13", "1.1683e-11"))
        n = mp.matrix([mp.mpf(x) for x in point["n"]])
        z = mp.matrix([mp.mpf(x) for x in point["z_hat"]])
        v, vstar = mp.mpf(point["v_GeV"]), mp.mpf(point["v_star_GeV"])
        close("normalised_scalar_coordinate", sum(z)/4-1)
        close("scalar_coordinate_p", mp.sqrt(3)*(z[0]-z[1])/4-mp.mpf(point["shape"]["p"]))
        close("scalar_coordinate_q", (z[0]+z[1]-2*z[2])/4-mp.mpf(point["shape"]["q"]))
        close("electroweak_normalisation", v**2-1/(mp.sqrt(2)*gf))
        close("unit_vacuum_direction", (n.T*n)[0]-1)
        close("vacuum_shape", z/mp.norm(z)-n)
        close("vacuum_budget", 2*vstar**2*mp.norm(z)**2-v**2)
        u = (mp.matrix([1, 0, 0])-n[0]*n)/mp.sqrt(1-n[0]**2)
        w = mp.matrix([0, n[2], -n[1]])/mp.sqrt(1-n[0]**2)
        rotation = mp.matrix([list(n), list(u), list(w)])
        projector = mp.eye(3)-n*n.T
        close("Higgs_rotation", rotation*rotation.T-mp.eye(3))
        close("Higgs_rotation_orientation", mp.det(rotation)-1)
        close("soft_projector", projector**2-projector)
        close("soft_kernel", projector*n)
        close("soft_rank_two", sum(projector[i, i] for i in range(3))-2)
        quartic = mh**2/(2*v**2)
        soft = mass**2*projector
        even = soft+2*quartic*v**2*n*n.T
        close("CP_even_spectrum", rotation*even*rotation.T-mp.diag([mh**2, mass**2, mass**2]), "1e-40")
        close("CP_odd_and_charged_spectrum", rotation*soft*rotation.T-mp.diag([0, mass**2, mass**2]), "1e-40")
        require("positive_physical_scalar_spectrum", mass > 0 and mh > 0 and quartic > 0)
        family_rotation = mp.matrix([[1/mp.sqrt(3)]*3,
            [1/mp.sqrt(2), -1/mp.sqrt(2), 0], [1/mp.sqrt(6), 1/mp.sqrt(6), -2/mp.sqrt(6)]])
        s, x, y = list(family_rotation*(v*n))
        require("exact_S3_angular_coefficient_nonzero", abs(s*x*(3*y*y-x*x)) > mp.mpf("1e-10"))
        original, additional = _tensors()
        sectors = {}
        for sector in ("e", "d"):
            masses = [mp.mpf(value) for value in point["masses_GeV"][sector]]
            coupling = mp.mpf(point["mu"][sector])
            lam = mp.mpf(point["lambda"][sector])
            ratio = mp.mpf(point["shape"]["r_"+sector])
            close(sector+"_coupling_ratio", lam-ratio*coupling)
            tensors = [lam*original[a]+coupling*additional[a] for a in range(3)]
            matrix = sum((vstar*z[a]*tensors[a] for a in range(3)), mp.zeros(3))
            eigenvalues, eigenvectors = mp.eigsy(matrix)
            order = sorted(range(3), key=lambda i: abs(eigenvalues[i]))
            left = mp.matrix([[eigenvectors[i, j] for j in order] for i in range(3)])
            for j in range(3):
                largest = max(range(3), key=lambda i: abs(left[i, j]))
                sign = mp.sign(left[largest, j])
                for i in range(3):
                    left[i, j] *= sign
            signs = [mp.sign(eigenvalues[j]) for j in order]
            require(sector+"_signed_eigenvalue_branch", signs == ([1, 1, 1] if sector == "e" else [-1, 1, 1]))
            right = left*mp.diag(signs)
            diagonal = mp.diag(masses)
            close(sector+"_left_unitarity", left.T*left-mp.eye(3))
            close(sector+"_right_unitarity", right.T*right-mp.eye(3))
            close(sector+"_positive_mass_basis", left.T*matrix*right-diagonal)
            family_y = [left.T*tensor*right for tensor in tensors]
            gamma = [sum((rotation[k, a]*family_y[a] for a in range(3)), mp.zeros(3)) for k in range(3)]
            close(sector+"_light_Higgs_alignment", gamma[0]-mp.sqrt(2)*diagonal/v)
            # Report the verified exact aligned form instead of roundoff in
            # entries that vanish analytically.
            gamma[0] = mp.sqrt(2)*diagonal/v
            require(sector+"_offdiagonal_neutral_couplings", max(abs(gamma[k][i, j])
                for k in (1, 2) for i in range(3) for j in range(3) if i != j) > mp.mpf("1e-5"))
            unitary = mp.matrix([[mp.mpf(3)/5, 4j/mp.mpf(5)], [4j/mp.mpf(5), mp.mpf(3)/5]])
            close("complex_inert_rotation_unitary", unitary*unitary.H-mp.eye(2))
            rotated = [sum((mp.conj(unitary[k, a])*gamma[a+1] for a in range(2)), mp.zeros(3)) for k in range(2)]
            residuals = []
            for i in range(3):
                for j in range(3):
                    contraction = sum(g[i, j]*mp.conj(g[j, i]) for g in gamma[1:])
                    transformed = sum(g[i, j]*mp.conj(g[j, i]) for g in rotated)
                    complete = sum(projector[a, b]*family_y[a][i, j]*mp.conj(family_y[b][j, i])
                                   for a in range(3) for b in range(3))
                    residuals.extend([contraction-transformed, contraction-complete])
            close(sector+"_complete_exchange_U2_invariance", max(abs(value) for value in residuals))
            sectors[sector] = dict(Yukawa_family=tensors, Gamma_mass_basis=gamma,
                U_left=left, U_right=right, signed_eigenvalues_GeV=[eigenvalues[j] for j in order])

        leading = _leading_qcd(mass, mz, interface, alpha_z)
        close("LO_running_identity", leading["net_LR2"]-leading["net_closed"])
        close("LO_running_scale_independence", _leading_qcd(mass/7, mz, interface, alpha_z)["net_LR2"]-leading["net_LR2"])
        qcd_args = (float(mz), float(interface), float(alpha_z))
        coarse = _diagnostic_qcd(float(mass), *qcd_args, 1024)
        diagnostic = _diagnostic_qcd(float(mass), *qcd_args, 2048)
        require("two_loop_QCD_step_convergence", max(abs(coarse[key]-diagnostic[key]) for key in diagnostic) < 1e-9)
        neutral = {}
        for meson, (i, j) in zip(MESONS, PAIRS):
            gamma = sectors["d"]["Gamma_mass_basis"][1:]
            kappa = sum(g[i, j]*mp.conj(g[j, i]) for g in gamma)
            even_rr = sum((leading["Yukawa_factor"]*g[i, j])**2 for g in gamma)/(4*mass**2)
            odd_rr = sum((1j*leading["Yukawa_factor"]*g[i, j])**2 for g in gamma)/(4*mass**2)
            close(meson+"_same_chirality_cancellation", even_rr+odd_rr)
            even_lr = kappa*leading["Yukawa_factor"]**2/(2*mass**2)
            odd_lr = even_lr
            coefficient_m = -(even_lr+odd_lr)
            coefficient_e = coefficient_m*leading["U22"]
            fraction = 10**6*abs(p2[meson]*coefficient_e)
            diag1 = -kappa*mp.mpf(diagnostic["net_LR1"])/mass**2
            diag2 = -kappa*mp.mpf(diagnostic["net_LR2"])/mass**2
            diagnostic_fraction = 10**6*(abs(p1[meson]*diag1)+abs(p2[meson]*diag2))
            conditional_fraction = allowance*max(fraction, diagnostic_fraction)
            require(meson+"_selected_mixing_test", fraction < budget)
            require(meson+"_conditional_amplitude_test", conditional_fraction < budget)
            lower = mp.sqrt(abs(kappa)*leading["net_LR2"]*p2[meson]/budget)
            conditional_lower = _conditional_lower(kappa, p1[meson], p2[meson], leading["net_LR2"], allowance, budget, qcd_args)
            neutral[meson] = dict(kappa_MZ=kappa,
                RR_even_L_at_M_GeV_minus2=even_rr, RR_odd_L_at_M_GeV_minus2=mp.re(odd_rr),
                LR_even_L_at_M_GeV_minus2=even_lr, LR_odd_L_at_M_GeV_minus2=odd_lr,
                W_LR2_H_at_M_GeV_minus2=coefficient_m,
                W_LR2_H_at_interface_GeV_minus2=coefficient_e,
                mixing_fraction_LO=fraction, mixing_fraction_QCD_diagnostic=diagnostic_fraction,
                mixing_fraction_conditional=conditional_fraction,
                abs_2M12_GeV=fraction*delta_m[meson],
                mass_lower_LO_TeV=lower,
                mass_lower_conditional_TeV=conditional_lower)
        gamma = sectors["e"]["Gamma_mass_basis"][1:]
        ka = sum(g[0, 1]*mp.conj(g[0, 0]) for g in gamma)
        kb = sum(mp.conj(g[1, 0])*g[0, 0] for g in gamma)
        absolute_a = sum(abs(g[0, 1]*mp.conj(g[0, 0])) for g in gamma)
        absolute_b = sum(abs(mp.conj(g[1, 0])*g[0, 0]) for g in gamma)
        branching = (abs(ka)**2+abs(kb)**2)/(32*gf**2*mass**4)
        uncancelled = (absolute_a**2+absolute_b**2)/(32*gf**2*mass**4)
        conditional_branching = muon_allowance**2*uncancelled
        muon_limit = parameter("mu3e_limit", "1e-12")
        require("mu3e_selected_contact_test", branching < muon_limit)
        require("mu3e_conditional_contact_test", conditional_branching < muon_limit)
        return _encode(dict(checks=checks,
            scalar=dict(radial_quartic=quartic, Higgs_rotation=rotation, soft_matrix_GeV2=soft,
                exact_S3_s_x_y_GeV=[s, x, y], angular_coefficient_GeV4=mp.mpf("1.5")*s*x*(3*y*y-x*x),
                light_Higgs_GeV=mh, additional_doublet_masses_GeV=[mass, mass],
                physical_real_degrees_of_freedom=9, gauge_Goldstone_degrees_of_freedom=3),
            sectors_at_MZ=sectors, leading_QCD=leading,
            two_loop_QCD_diagnostic=diagnostic, neutral_mixing=neutral,
            mu3e=dict(M2_a=ka, M2_b=kb, absolute_M2_a=absolute_a, absolute_M2_b=absolute_b,
                branching_ratio=branching, branching_ratio_absolute_sum=uncancelled,
                branching_ratio_conditional=conditional_branching)))

